QuantumLLMInstruct: A 500k LLM Instruction-Tuning Dataset with Problem-Solution Pairs for Quantum Computing

We present QuantumLLMInstruct (QLMMI), an innovative dataset featuring over 500,000 meticulously curated instruction-following problem-solution pairs designed specifically for quantum computing - the largest and most comprehensive dataset of its kind. Originating from over 90 primary seed domains and encompassing hundreds of subdomains autonomously generated by LLMs, QLMMI marks a transformative step in the diversity and richness of quantum computing datasets. Designed for instruction fine-tuning, QLMMI seeks to significantly improve LLM performance in addressing complex quantum computing challenges across a wide range of quantum physics topics. While Large Language Models (LLMs) have propelled advancements in computational science with datasets like Omni-MATH and OpenMathInstruct, these primarily target Olympiad-level mathematics, leaving quantum computing largely unexplored. The creation of QLMMI follows a rigorous four-stage methodology. Initially, foundational problems are developed using predefined templates, focusing on critical areas such as synthetic Hamiltonians, QASM code generation, Jordan-Wigner transformations, and Trotter-Suzuki quantum circuit decompositions. Next, detailed and domain-specific solutions are crafted to ensure accuracy and relevance. In the third stage, the dataset is enriched through advanced reasoning techniques, including Chain-of-Thought (CoT) and Task-Oriented Reasoning and Action (ToRA), which enhance problem-solution diversity while adhering to strict mathematical standards. Lastly, a zero-shot Judge LLM performs self-assessments to validate the dataset's quality and reliability, minimizing human oversight requirements.

==> cleanbib.py <==
import re

def normalize_cite_key(key):
    """Normalize cite key by converting it to lowercase."""
    return key.lower()

def parse_bibtex_entry(entry):
    """Parse an individual BibTeX entry."""
    match = re.match(r'@(\w+)\{([^,]+),', entry)
    if match:
        entry_type = match.group(1)
        cite_key = normalize_cite_key(match.group(2))
        return entry_type, cite_key, entry
    return None, None, entry

def fix_bibtex(input_file, output_file):
    """Fix and deduplicate a BibTeX file."""
    with open(input_file, 'r') as f:
        content = f.read()

    # Split into entries
    entries = re.split(r'\n@', content)
    entries = [f"@{e}" for e in entries if e.strip()]  # Re-add '@' and remove empty parts

    unique_entries = {}
    errors_fixed = []

    for entry in entries:
        entry_type, cite_key, full_entry = parse_bibtex_entry(entry)
        if cite_key:
            if cite_key in unique_entries:
                errors_fixed.append(f"Duplicate entry for cite key: {cite_key}")
            unique_entries[cite_key] = full_entry
        else:
            errors_fixed.append("Failed to parse an entry, skipping.")

    # Write unique entries to output file
    with open(output_file, 'w') as f:
        for entry in unique_entries.values():
            f.write(entry.strip() + '\n\n')

    print(f"Fixed {len(errors_fixed)} issues. See details below:")
    for error in errors_fixed:
        print(error)
    print(f"Processed file saved to {output_file}")

if __name__ == "__main__":
    input_bib_file = "iclr2025_conference.bib"  # Replace with your input file name
    output_bib_file = "iclr2025_conference_fixed.bib"  # Replace with your output file name
    fix_bibtex(input_bib_file, output_bib_file)

